"Compressed" Compressed Sensing

The field of compressed sensing has shown that a sparse but otherwise arbitrary vector can be recovered exactly from a small number of randomly constructed linear projections (or samples). The question addressed in this paper is whether an even smaller number of samples is sufficient when there exists prior knowledge about the distribution of the unknown vector, or when only partial recovery is needed. An information-theoretic lower bound with connections to free probability theory and an upper bound corresponding to a computationally simple thresholding estimator are derived. It is shown that in certain cases (e.g. discrete valued vectors or large distortions) the number of samples can be decreased. Interestingly though, it is also shown that in many cases no reduction is possible.

==> figures/figScript.m <==
% script to make the figures uniform

close all

WD = [.1 .1 .88 .88];

NAMES = cell(10,1);

NAMES{1} = 'arbitraryX';
NAMES{2} = 'exampleG30';
NAMES{3} = 'exampleG95';

for n=[1:3]%7:8;%1:7
    disp(NAMES{n})
    
    f=open([NAMES{n} '.fig'])
    
     axis([0 1.09 0 1.09]);
    
    if 0
        legend('Upper Bound','Lower Bound','location','southwest')
    end
    
% 
   

    set(gcf,'PaperUnits','inches')
    xSize = 8;
    ySize = 6;
    set(gcf,'paperposition',[1.5 1.5 xSize ySize])
    set(gcf,'windowstyle','normal')
    set(gcf,'Position',[100 100 xSize*100 ySize*100])
    

    
    if 0
        
       % Create legend
        legend1 =legend('Upper Bounds','Lower Bounds')
        %legend1 = legend(gca,'show');
        set(legend1,'Location','SouthWest','FontSize',20); 
    end
    
    
    set(gca,'position',WD)   
    set(gca,'fontsize',14)
   
    xlabel('x1','fontsize',20)
    ylabel('y1','fontsize',20)
    title('t1','fontsize',20)
    
    
    print('-depsc',[NAMES{n} '.eps'])
    
    %close(f);
    
% 
% print -deps LBcompHsnr.eps
    
    
end



% open LBcompHsnr.fig
% 
% set(gcf,'PaperUnits','inches')
% xSize = 8;
% ySize = 5;
% set(gcf,'paperposition',[1.5 1.5 xSize ySize])
% set(gcf,'windowstyle','normal')
% set(gcf,'Position',[100 100 xSize*100 ySize*100])
% set(gca,'position',WD)
% set(gca,'fontsize',14)
% xlabel('x1','fontsize',20)
% ylabel('y1','fontsize',20)
% 
% print -deps LBcompHsnr.eps

if 0
    


open LBcompHsnr.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',WD)
set(gca,'fontsize',14)
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps LBcompHsnr.eps


open LBcompLsnr.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps LBcompLsnr.eps



open introfig.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps introfig.eps




open boundedSNR2.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes

xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps boundedSNR2.eps



open boundedSNR1.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes

print -deps boundedSNR1.eps

end
